Descent methods for Nonnegative Matrix Factorization

In this paper, we present several descent methods that can be applied to nonnegative matrix factorization and we analyze a recently developped fast block coordinate method called Rank-one Residue Iteration (RRI). We also give a comparison of these different methods and show that the new block coordinate method has better properties in terms of approximation error and complexity. By interpreting this method as a rank-one approximation of the residue matrix, we prove that it \emph{converges} and also extend it to the nonnegative tensor factorization and introduce some variants of the method by imposing some additional controllable constraints such as: sparsity, discreteness and smoothness.

==> RRINMF.m <==
%%
% Coordinate Descent Algorithm for Nonnegative Matrix Factorization
% Version: 07 October 2007 
% (Minor changes + Comments added on 10 January 2008)
% Authors: Ngoc-Diep Ho
% ************************************************************************
% *** The author is not responsible for any damage caused by this code ***
% ************************************************************************
% 
% [U, D, V, Err] = RRINMF(A, r, MaxIter, Config)
%    - A                : input matrix
%    - r                : desired rank
%    - MaxIter          : number of iterations
%    - Config           : configuration parameters
%      Config.U0        : initial value of U (optional), random if not specified
%      Config.V0        : initial value of V (optional), random if not specified
%      Config.D0        : initial value of D (optional), random if not specified
%      Config.UFormat(i), Config.UFormat(i) : format of column i of U
%      and V that can contain one of the following values
%                   0 - Normed nonnegative vector
%                   1 - Normed binary vector
%                   2 - Normed sparse vector 
%                   3 - Normed Hoyer sparse vector
%      Config.UParam(i), Config.VParam(i) : parameters for formating the
%      columns of U and V
%         - If a column is formatted as normed sparse, the corresponding
%           parameter is the number of nonzeros of the vector.
%         - If a column is formatted as normed Hoyer sparse, the corresponding 
%           parameter is the sparsity of the vector
%         - If a column is either normed nonnegative or norm binary, the
%           corresponding parameter is unused.
function [U, D, V, Err] = RRINMF(A, r, MaxIter, Config)
    [m, n] = size(A);

    % Check if configuration parameter is correctly given    
    if (exist('Config', 'var')) && (isstruct(Config) == 0)
        fprintf('Configuration must be a struct \n');
        return;
    end
    
    % Check if initial point is given, if not generate one
    if (isfield(Config,'U0') == 0) ...
               || (isfield(Config,'V0') == 0) ...
               || (isfield(Config,'D0') == 0)
        U = rand(m, r);                
        V = rand(n, r);
        D = diag(rand(r, 1));      
    else
        U = Config.U0;
        V = Config.V0;
        D = Config.D0;
    end
            
    % Rescale the initial factors
    D1 = sqrt(sum(U.*U));   % Norm of columns of U
    D1 = D1 + (D1 == 0);    % Avoid zero divisions
    D2 = sqrt(sum(V.*V));   % Norm of columns of V
    D2 = D2 + (D2 == 0);    % Avoid zero divisions    
    UDVA  = sum(sum((U*D*V') .* A));       % <U*V', A>
    UDVUDV = sum(sum((U*D*V') .* (U*D*V')));  % <U*V', U*V'>        
    scale = UDVA / (UDVUDV + (UDVUDV == 0));

    U = U * diag(1./D1);
    V = V * diag(1./D2);
    D = scale * D * diag(D1) * diag(D2);         
    
    % Check if column format is given
    if (isfield(Config, 'UFormat') == 0)
        Config.UFormat = zeros(r, 1);        
    end    
    if (isfield(Config, 'VFormat') == 0)
        Config.VFormat = zeros(r, 1);
    end
            
    % Initialize other variables
    iter = 0;
    Err = [];
    
    UProj = cell(r, 1);
    VProj = cell(r, 1);
    for i=1:r
        UProj{i} = FindProj(Config.UFormat(i));        
        if (Config.UFormat(i) >= 2) && ...
                ((isfield(Config,'UParam') == 0) || (length(Config.UParam) < i))
            fprintf('Projection parameters not found \n');
            return;
        end
        
        VProj{i} = FindProj(Config.VFormat(i));
        if (Config.VFormat(i) >= 2) && ...
                ((isfield(Config,'VParam') == 0) || (length(Config.VParam) < i))
            fprintf('Projection parameters not found \n');
            return;
        end
    end
    
    if (isfield(Config, 'UParam') == 0)
        Config.UParam = zeros(r, 1);
    end
    if (isfield(Config, 'VParam') == 0)
        Config.VParam = zeros(r, 1);
    end
    
    while (iter <  MaxIter)        
        [U, D, V] = subnnls(A, r, U, D, V, VProj, Config.VParam);
        [V, D, U] = subnnls(A', r, V, D, U, UProj, Config.UParam);
        
        E = A - U*D*V';
        Err = [Err 0.5*sum(sum(E.*E))];
        
        iter = iter + 1;
        fprintf('Iteration %d \n', iter);
    end
    
%%
% Update all the columns of one factor U or V
function [U, D, V] = subnnls(A, r, U, D, V, VProj, VParam)
    [m, n] = size(A);    
    
    for i=1:r
        vi  = max(V(:, i) - (V*D*(U'*U(:, i)) - A'*U(:, i))/(D(i, i) + (D(i, i) == 0)), 0);        
        
        if (norm(vi) == 0) || (D(i,i) == 0) % attempt to fix the rank-deficient problem
            E = A - U * D * V' + D(i, i) * U(:, i) * (V(:, i))';
            E = E.*(E > 0); 
            s = sum(E .* E);
            [smax, idx] = max(s);
            if (smax > 0)   % substitute is found
                vi  = zeros(n, 1);
                vi(idx) = 1;
                ui  = E(:, idx);                
                D(i, i) = norm(ui);
                U(:, i) = ui / D(i, i);
            else            % failed
                U(:, i) = 0;
                D(i, i) = 0;
            end
        end
        
        [V(:, i), nvi] = VProj{i}(vi, VParam(i));
        D(i, i) = nvi * D(i, i);
    end

%% Select the right projection
%
function fhandle = FindProj(code)
    switch (code)
        case 0  
            fhandle = @NonnegVec;
        case 1
            fhandle = @BinaryVec;
        case 2
            fhandle = @SparseVec;
        case 3
            fhandle = @HSparseVec;
        otherwise
            fhandle = @NonnegVec;
    end

%% Optimal nonnegative vector
% d = max(x^Ty) where norm(x) = 1 and x >= 0
function [x, d] = NonnegVec(y, K)
    x = max(y, 0);
    d = sqrt(x' * x);    
    x = x / (d + (d == 0));
    
%% Optimal binary vector
%  d = max(x^Ty) where 
%      norm(x) = 1  and x binary
function [x, d] = BinaryVec(y, K)
    [z, idx] = sort(-y);
    i = 1; 
    s = 0; d = 0; imax = 0;
    while (i < length(y)) && (y(idx(i)) > 0)
        s = s + y(idx(i));
        if (s / sqrt(i) > d)
            d = s / sqrt(i);
            imax = i;
        end
        i = i + 1;
    end
    normx = sqrt(imax);
    x = zeros(length(y), 1);
    x(idx(1:imax)) = 1 / (normx + (normx == 0));
    
    
%% Optimal sparse vector
%  d = max(x^Ty) where 
%      norm(x) = 1  and x has at most K positives
function [x, d] = SparseVec(y, K)    
    [z, idx] = sort(-y);
    x = zeros(length(y), 1);
    z = max(y, 0);
    K = min(K, length(y));
    x(idx(1:K)) = z(idx(1:K));
    d = sqrt(x' * x);    
    x = x / (d + (d == 0));
    
%% Optimal Hoyer spare vector
%  d = max(x^Ty)
%      norm(x) = 1 and 0 <= sparsity(x) = sigma <= 1
function [x, d] = HSparseVec(y, sigma)
    n = length(y);
    
    twonorm = 1;
    onenorm = sqrt(n) - sigma * (sqrt(n) - 1);
    x = max(y, 0);
    
    while 1
        center = (x > 0);
        NNZ = sum(center);
        if NNZ == 0
            break;
        end
        
        center = center / NNZ;        
        x = x - (sum(x) - onenorm) * center;
        center = center * onenorm;
        
        w = x - center;
        a = w' * w; b = w' * center; c = onenorm * onenorm / NNZ - 1;
        
        if (a == 0)
            x = center;
            break;
        else
            alpha = (-b + real(sqrt(b*b - a*c))) / a;
            x = center + alpha * w;
            if nnz(x < 0) == 0
                break;
            else
                x = max(x, 0);
            end
        end                        
    end
        
    d = x' * y;

